On some operators acting on line arrangements and their dynamics

We study some natural operators acting on configurations of points and lines in the plane and remark that many interesting configurations are fixed points for these operators. We review ancient and recent results on line or point arrangements though the realm of these operators. We study the first dynamical properties of the iteration of these operators on some line arrangements.

==> anc/2023-05-22-Arxiv-Magma.txt <==
/*
In that file are the algorithm used for computing points and line arrangement, and some arrangements of lines

*/


Det:=Determinant;
Trans:=Transpose;
Fac:=Factorization;
Den:=Denominator;
Num:=Numerator;
CC:=ComplexField();
RR:=RealField();
QQ:=Rationals();
ZZ:=Integers();
R<X>:=PolynomialRing(QQ);
F<t>:=FunctionField(Rationals());


//auxiliary function (computes the meeting point of 2 lines defined over function fields)
function MEET(q1,q2)
assert not q1 eq q2;
PP:=Ambient(q1);
FI:=BaseRing(PP);
qr:=Equations(q1)[1];
qp:=Equations(q2)[1];
V1:=[Derivative(qr,PP.1), Derivative(qr,PP.2), Derivative(qr,PP.3)];
V2:=[Derivative(qp,PP.1), Derivative(qp,PP.2), Derivative(qp,PP.3)];
PO:=Eltseq(Basis(NullspaceOfTranspose(Matrix([V1,V2])))[1]);
return PP![FI!Evaluate(a,[0,0,0]) : a in PO];
end function;


/*
For the following function: ConfigurationOfLinesV2(Lines);

entry : a line arrangement= a list of lines

returns : 
SetIntPoOrd : the set of intersection points of the lines according to their multiplicity
LinesOrd  : related result
NumLinPerPo : the number of lines per points
NumPoPerLine : the number of points per lines
Tr : the more important object of the function, a list of lists of the form [k,m] which means m k-points
TrLine : related result
HCst : the H-constant
Config : the incidence matrix between lines and points

*/

function ConfigurationOfLinesV2(Lines);
  function IsIn(p,l);
    if p in l then return 1; else return 0; end if;
  end function;
  assert #{q : q in Lines} eq #Lines;
  temps:=Cputime();
  P2<x,y,z>:=Ambient(Lines[1]);
  K:=BaseField(P2);
  SetIntPo:={};  
  for k1 in [1..#Lines-1] do
    for k2 in [k1+1..#Lines] do
      U:={MEET(Lines[k1],Lines[k2])};
      SetIntPo:=SetIntPo join U;
    end for;
  end for;
  SetIntPo:=SetToSequence(SetIntPo);
  Config:=[[ IsIn(p,l) : p in  SetIntPo]: l in Lines];
  NumLinPerPo:=[ &+ [ Config[j][k] : j in [1..#Lines]]: k in [1..#SetIntPo]];
  NumPoPerLine:=[&+ q : q in Config];
  Se:=Sort(SetToSequence({mu : mu in NumLinPerPo}));
  Ind1:=[[k : k in [1..#SetIntPo] | NumLinPerPo[k] eq t] : t in Se];
  SetIntPoOrd:=[ SetIntPo[list]: list in Ind1];
  Se2:=Sort(SetToSequence({mu : mu in NumPoPerLine}));
  Ind2:=[[k : k in [1..#Lines] | NumPoPerLine[k] eq t] : t in Se2];
  //Ind2WODP:=[[k : k in [1..#Lines] | NumPoPerLine[k] eq t] : t in [k : k in Se2|k ge 3]];
  LinesOrd:=[ Lines[list] : list in Ind2];
  Ind1B:=&cat Ind1;
  Ind2B:=&cat Ind2;
  Config:= [[ Config[u,v] : u in Ind2B] : v in Ind1B];
  NumLinPerPo:=NumLinPerPo[Ind1B];
  NumPoPerLine:=NumPoPerLine[Ind2B];
  Tr:=[[k,#[q : q in NumLinPerPo | q eq k]] : k in Se];
  TrLine:=[[k,#[q : q in NumPoPerLine | q eq k]] : k in Se2];
   HCst:=(#Lines^2-(&+ [q[2]*q[1]^2 : q in Tr]))/(&+ [q[2] : q in Tr]);
   if 3+&+[(q[1]-3)*q[2] : q in Tr] eq 0 then "SIMPLICIAL"; end if;
  return <SetIntPoOrd,LinesOrd,NumLinPerPo,NumPoPerLine,Tr,TrLine,HCst,Config>;
end function;

// one may also use

ConfL:=ConfigurationOfLinesV2;

function ConfL5(Lines);
Z:=ConfigurationOfLinesV2(Lines);
return Z[5];
end function;

function ConfL1(Lines);
Z:=ConfigurationOfLinesV2(Lines);
return Z[1];
end function;


//================================operators===========================

//dual operator with entry: list of lines or points; returns the list of points or lines which is dual

function DualConf(Obj)
  if Type(Obj[1]) eq Pt then
  PP:=Ambient(Scheme(Obj[1]));
  POINTS:=[Eltseq(p): p in Obj];
  LINES:=[[q[1]*PP.1+q[2]*PP.2+q[3]*PP.3]: q in POINTS];
  LINES:=[Scheme(PP,q) : q in LINES];
  //LINES:=Setseq(Seqset(LINES));
  return LINES;
  elif Type(Obj[1]) eq SeqEnum then 
  PP:=ProjectiveSpace(Parent(Obj[1][3]),2);
  LINES:=[[q[1]*PP.1+q[2]*PP.2+q[3]*PP.3]: q in Obj];
  LINES:=[Scheme(PP,q) : q in LINES];
  return LINES,PP;
  else
  PP:=Ambient(Obj[1]);
  FI:=BaseRing(PP);
  Obj2:=[Equations(q)[1] : q in Obj];
  PO:=[[Derivative(qq,PP.1),Derivative(qq,PP.2),Derivative(qq,PP.3)] : qq in Obj2];
 // PO:=[PP![FI!Evaluate(a,[0,0,0]): q in a] : a in PO];
  PO:=[PP![Evaluate(q,[0,0,0]): q in a] : a in PO];
  return PO;
  end if;
end function;

/*
The following is the operator $\mathcal{L}_N$
entry : a set Po of points in a projective plane and N either a list of integers, or an integer, 
output, a list with : 
LinesN : the lines wanted for the operator $\mathcal{L}_N$
NumbLinesTroughPo  : related result
SE : related result
NumbPoInLines  : related result
*/

function OperLines(Po,N)
  assert #{q : q in Po} eq #Po;
  P2<x,y,z>:=Ambient(Scheme(Po[1]));
  L1:=LinearSystem(P2,1);
  E:=Subsets({1..#Po}, 2);
  Lines2:=[LinearSystem(L1,[P2!Po[k] : k in q]) : q in E];
  Lines2:=SetToSequence({Scheme(P2,Sections(q)[1]):q in Lines2});
  if Type(N) eq RngIntElt then
  LinesN:=[ll : ll in Lines2 | #{p : p in Po| p in ll} ge N];
  else 
  LinesN:=[ll : ll in Lines2 | #{p : p in Po| p in ll} in N];
  end if;
  NumbPoInLines:=[#{p : p in Po| p in q}: q in LinesN]; 
  NumbLinesTroughPo:=[#{q : q in LinesN | p in q}: p in Po]; 
  //"The number of lines of the configuration is"; #LinesN;
  SE:=Sort(SetToSequence({p : p in NumbPoInLines}));
  return <LinesN,NumbLinesTroughPo,SE,NumbPoInLines>;
end function;

// a shorter call, output only the first output of the long version
function OL(Po,N)
return OperLines(Po,N)[1];
end function;


/*
The following is the operator $\mathcal{P}_N$
PoHB : the main output
Tr : the singularities 
HCst : the H-constant
OldIntPo : related result
NumLinPerPo: related result
NumPo: related result
*/

function OperPoints(Li,N)
  SetIntPoOrd,LinesOrd,NumLinPerPo,NumPo,Tr,TrLine,HCst,Config:=Explode(ConfigurationOfLinesV2(Li));
  OldIntPo:=&cat SetIntPoOrd;
  //Tr,HCst,OldIntPo,NumLinPerPo,NumPo:=ConfigurationOfLines(Li);
  //Tr;
  if Type(N) eq RngIntElt then
  PoHB:=OldIntPo[[k : k in [1..#NumLinPerPo]| NumLinPerPo[k] ge N]];
  else 
  PoHB:=OldIntPo[[k : k in [1..#NumLinPerPo]| NumLinPerPo[k] in N]];
  end if;
  //"the number of taken points is equal to"; #PoHB;
  return <PoHB,Tr,HCst,OldIntPo,NumLinPerPo,NumPo>;
end function;


// a shortcut for the previous function
function OP(Li,N)
return OperPoints(Li,N)[1];
end function;


// the two main operators of the paper:

function OperLambda(Li,N1,N2)
  if #Li eq 0 then return []; end if;
  Poi,Tr,HCst,IntPoOldConf,NumLinPerPo,NumPo:=Explode(OperPoints(Li,N1));
  if #Poi eq 0 then return []; end if;
  LiN2,NLiTrPoN2,SEN2,NPoInLiN2:=Explode(OperLines(Poi,N2));
  Seqset(Li) eq Seqset(LiN2);
  return <LiN2,NLiTrPoN2,SEN2,NPoInLiN2,IntPoOldConf>;
end function;


function OperPsi(Po,N1,N2)
  LiOld,LiTrPoOld,SEN2,PoInLiOld:=Explode(OperLines(Po,N1));
  NewPo,Tr,HCst,NewIntPo,NumLinPerNewPo,NumPo:=Explode(OperPoints(LiOld,N2));
  #Po eq #NewPo;
  return <NewPo,NewIntPo,LiOld,LiTrPoOld,SEN2,PoInLiOld>;
end function;


// LiN2,NLiTrPoN2,SEN2,NPoInLiN2:=Explode( OperLambda(Li,N1,N2));


// a shortcut for calling these operators

function Lmn(Conf,m,n)
return OperLambda(Conf,m,n)[1];
end function;

function OL2D(Conf)
return OperLines(DualConf(Conf),[2])[1];
end function;

function OLND(Conf,n)
return OperLines(DualConf(Conf),n)[1];
end function;

//line arrangements ================================================================

/* 
The unassuming line arrangement with entry AA which is either a number in a field or a list of such numbers, 
the output is according to the case, the unassuming line arrangement with parameter AA or a list of such line arrangements with parameters a in AA, the advantage of the last possibility is that in the second entry <K,P2,x,y,z> there is the field K where it is defined, a projective space P2 which is common to all the arrangements in the output (this is not the case otherwise), and x,y,z are the coordinates of that projective space.
*/

function Unassuming(AA);
if Type(AA) eq SeqEnum then
K:=Parent(AA[1]);
P2<x,y,z>:=ProjectiveSpace(K,2);
ACONF:=[];
for aa in AA do
Append(~ACONF,[ [ 0, 1, 1 ], [ 0, -1, 1 ], [ 1, 0, 1 ], [ -1, 0, 1 ], [ aa, 1, 0 ],  [ -aa, 1, 0 ]] );
end for;
ACONF:=[DualConf([P2!q: q in W]) : W in ACONF];
return ACONF,<K,P2,x,y,z>;
else 
K:=Parent(AA);
aa:=AA;
P2<x,y,z>:=ProjectiveSpace(K,2);
ACONF:=[ [ 0, 1, 1 ], [ 0, -1, 1 ], [ 1, 0, 1 ], [ -1, 0, 1 ], [ aa, 1, 0 ],  [ -aa, 1, 0 ]];
ACONF:=DualConf([P2!q: q in ACONF]);
return ACONF,<K,P2,x,y,z>;
end if;
end function;

// the Flashing arrangements ; same principles as for the unassuming line arrangements

function Flash(AA);
if Type(AA) eq SeqEnum then
K:=Parent(AA[1]);
P2<x,y,z>:=ProjectiveSpace(K,2);
ACONF:=[];
for aa in AA do
Append(~ACONF,[[0,1,0],[1,1,1],[1,aa,1],[1,0,0],[0,0,1],[1,aa^2-aa+1,aa]]);
end for;
ACONF:=[DualConf([P2!q: q in W]) : W in ACONF];
return ACONF,<K,P2,x,y,z>;
else 
K:=Parent(AA);
aa:=AA;
P2<x,y,z>:=ProjectiveSpace(K,2);
ACONF:=[[0,1,0],[1,1,1],[1,aa,1],[1,0,0],[0,0,1],[1,aa^2-aa+1,aa]];
ACONF:=DualConf([P2!q: q in ACONF]);
return ACONF,<K,P2,x,y,z>;
end if;
end function;


// flashing arrangements with 8 lines for Lambda {2},{4}
function Flash8(AA);
K:=Parent(AA);
aa:=AA;
P2<x,y,z>:=ProjectiveSpace(K,2);
ACONF:=[ [ 1, 0, 0 ], [ 0, 0, 1 ],  [ 1, (aa^2 - aa + 1/2)/(aa^2 - 1/2*aa), 1 ], [ 2, (2*aa^2 - 2*aa + 1)/aa^2, 1 ],[ 1, 1, 1 ], [ 0, 1/aa, 1 ], [ aa/(aa - 1), 1, 0 ], [ 2, (2*aa - 1)/aa, 1 ], [ 0, 1, 0 ], [ (2*aa - 1)/(aa - 1), (2*aa - 1)/aa, 1 ], [ aa/(aa - 1/2), 1, 1 ], [ 1/aa, 1/aa, 1 ] ];
ACON:=DualConf([P2!q: q in ACONF]);
ACONF:=ACON[1..8];
return ACONF,<K,P2,x,y,z>,ACON;
end function;


// flashing with 10 lines for Lambda {2},{5}
function Flash10(n);
K<r5>:=QuadraticField(5);
F<t>:=FunctionField(K);
P2<x,y,z>:=ProjectiveSpace(Parent(t),2);
M15U:=[ [ 1, 0, 0 ], [ 0, 1, 0 ], [ 0, 0, 1 ], [ 1, 1, 1 ], [ 1, 1/2*(r5 - 1), 1/2*(-r5 + 3) ], [ 1, t + 1/2*(r5 - 1), t ], [ 1, 1/2*(r5 + 1)*t/(t + 1/2*(r5 - 1)), (t + 1/2*(r5 - 3))/(t + 1/2*(r5 - 1)) ], [ 1, (t + 1/2*(r5 - 3))/t, (1/2*(-r5 + 3)*t + 1/2*(r5 - 3))/t ], [ 1, (1/2*(r5 - 1)*t + 1/2*(-r5 + 1))/(t + 1/2*(r5 - 3)), 1/2*(r5 - 3)/(t + 1/2*(r5 - 3)) ], [ 1, -1/(t - 1), (1/2*(-r5 + 1)*t + 1/2*(r5 - 3))/(t - 1) ], [ 1, (t + 1/2*(r5 - 3))/t, (t + 1/2*(r5 - 3))/(t + 1/2*(r5 - 1)) ], [ 1, (1/2*(r5 - 1)*t + 1/2*(-r5 + 1))/(t + 1/2*(r5 - 3)), (1/2*(-r5 + 3)*t + 1/2*(r5 - 3))/t ], [ 1, -1/(t - 1), 1/2*(r5 - 3)/(t + 1/2*(r5 - 3)) ], [ 1, t + 1/2*(r5 - 1), (1/2*(-r5 + 1)*t + 1/2*(r5 - 3))/(t - 1) ], [ 1, 1/2*(r5 + 1)*t/(t + 1/2*(r5 - 1)), t ]];
L15U:=DualConf([P2!q: q in M15U]);
M15D:=[ [ 1, 0, 0 ], [ 0, 1, 0 ], [ 0, 0, 1 ], [ 1, 1, 1 ], [ 1, 1/2*(-r5 - 1), 1/2*(r5 + 3) ], [ 1, t + 1/2*(-r5 - 1), t ], [ 1, 1/2*(-r5 + 1)*t/(t + 1/2*(-r5 - 1)), (t + 1/2*(-r5 - 3))/(t + 1/2*(-r5 - 1)) ], [ 1, (t + 1/2*(-r5 - 3))/t, (1/2*(r5 + 3)*t + 1/2*(-r5 - 3))/t ], [ 1, (1/2*(-r5 - 1)*t + 1/2*(r5 + 1))/(t + 1/2*(-r5 - 3)), 1/2*(-r5 - 3)/(t + 1/2*(-r5 - 3)) ], [ 1, -1/(t - 1), (1/2*(r5 + 1)*t + 1/2*(-r5 - 3))/(t - 1) ], [ 1, (t + 1/2*(-r5 - 3))/t, (t + 1/2*(-r5 - 3))/(t + 1/2*(-r5 - 1)) ], [ 1, (1/2*(-r5 - 1)*t + 1/2*(r5 + 1))/(t + 1/2*(-r5 - 3)), (1/2*(r5 + 3)*t + 1/2*(-r5 - 3))/t ], [ 1, -1/(t - 1), 1/2*(-r5 - 3)/(t + 1/2*(-r5 - 3)) ], [ 1, t + 1/2*(-r5 - 1), (1/2*(r5 + 1)*t + 1/2*(-r5 - 3))/(t - 1) ], [ 1, 1/2*(-r5 + 1)*t/(t + 1/2*(-r5 - 1)), t ] ];
L15D:=DualConf([P2!q: q in M15D]);
return L15U[1..10],<K,P2,x,y,z>,L15U,L15D;
end function;

// flashing with 12 lines for Lambda {2},{6}
function Flash12(AA);
K:=Parent(AA);
aa:=AA;
P2<x,y,z>:=ProjectiveSpace(K,2);
L18:=[ [ 1, 0, 0 ], [ 0, 1, 0 ], [ 0, 0, 1 ], [ 1, 1, 1 ], [ 1, 3/4, 1/2 ], [ 1, 1/2, 1/4 ], [ 1, (2*aa + 1)/2, aa ], [ 1, 3*aa/(2*aa + 1), (4*aa - 1)/(4*aa + 2) ], [ 1, (4*aa - 1)/(4*aa), (2*aa - 1)/(4*aa) ], [ 1, (6*aa - 3)/(8*aa - 2), (aa - 1)/(4*aa - 1) ], [ 1, (aa - 1)/(2*aa - 1), -1/(4*aa - 2) ], [ 1, -3/(4*aa - 4), (-2*aa - 1)/(4*aa - 4) ], [ 1, (4*aa - 1)/(4*aa), (4*aa - 1)/(4*aa + 2) ], [ 1, (6*aa - 3)/(8*aa - 2), (2*aa - 1)/(4*aa) ], [ 1, (aa - 1)/(2*aa - 1), (aa - 1)/(4*aa - 1) ], [ 1, -3/(4*aa - 4), -1/(4*aa - 2) ], [ 1, (2*aa + 1)/2, (-2*aa - 1)/(4*aa - 4) ], [ 1, 3*aa/(2*aa + 1), aa ] ];
L18:=DualConf([P2!q: q in L18]);
L12:=L18[1..12];
return L12,<K,P2,x,y,z>,L18;
end function;



/*
for some other configurations use the following commands; hereafter are the datas


HESSE:=SelectData("HESSE",0);
DUALHESSE:=SelectData("DUALHESSE",0);
CEVA:=SelectData("CEVA",n);
POLYGONAL:=SelectData("POLYGONAL",n);
POLYGONALP:=SelectData("POLYGONALP",n);
KLEIN:=SelectData("KLEIN",0);
GRUNBAUM214:= SelectData("GRUNBAUM214",0);
GRUNBAUM16:= SelectData("GRUNBAUM16",0);
WIMAN:=SelectData("WIMAN",0);
ICOS:=SelectData("ICOS",0);
N18BP:=SelectData("N18BP",0);
N18BS:=SelectData("N18BS",0);
SelectData("PAPPUS",0);
SelectData("A15_132_1",0);
SelectData("A15_120",0);
*/


// the parameter n is for the polygonal line arrangements, or Ceva(n), otherwise put any value will do the job



function SelectData(name,n)


if name eq "HESSE" then 
//Hesse configuration
R<w>:=PolynomialRing(Rationals()); 
K<e>:=NumberField(w^2+w+1);
P2<x,y,z>:=ProjectiveSpace(K,2); 
Po9:=Points(Scheme(P2,[(x)*(z)*(y),x^3+y^3+z^3]));
CONF:=OperLines(Po9,3)[1];


elif name eq "DUALHESSE" then
//dual Hesse configuration
R<w>:=PolynomialRing(Rationals()); 
K<e>:=NumberField(w^2+w+1);
P2<x,y,z>:=ProjectiveSpace(K,2); 
Po9:=Points(Scheme(P2,[(x)*(z)*(y),x^3+y^3+z^3]));
CONF:=DualConf(Po9);


elif name eq "CEVA" then
//Ceva(n)
K<e>:=CyclotomicField(n);
P2<x,y,z>:=ProjectiveSpace(K,2);
Li3n:=Scheme(P2,(x^n-y^n)*(x^n-z^n)*(z^n-y^n));
CONF:=IrreducibleComponents(Li3n);

elif name eq "POLYGONAL" then
//polygonal arrangement A1(n)
K<e>:=CyclotomicField(n*4);
zn:=e^4;
zi:=e^n;
P2<x,y,z>:=ProjectiveSpace(K,2);
Edj:=[P2![(zn^k+zn^-k)/2, (zn^k-zn^(-k))/(2*zi), 1] : k in [0..n-1]];
Mil:=[P2![
((zn^k+zn^(-k))/2+(zn^(k+1)+zn^(-k-1))/2 )/2, 
((zn^k-zn^(-k))/(2*zi)+(zn^(k+1)-zn^(-k-1))/(2*zi))/2 , 1] : k in [0..n-1]];
PoPoly:=Edj cat Mil cat [P2![0,0,K!1]];
CONF:=OperLines(PoPoly,3)[1]; 


elif name eq "POLYGONALP" then
//polygonal arrangement A1(n)
K<e>:=CyclotomicField(n*4);
zn:=e^4;
zi:=e^n;
P2<x,y,z>:=ProjectiveSpace(K,2);
Edj:=[P2![(zn^k+zn^-k)/2, (zn^k-zn^(-k))/(2*zi), 1] : k in [0..n-1]];
Mil:=[P2![
((zn^k+zn^(-k))/2+(zn^(k+1)+zn^(-k-1))/2 )/2, 
((zn^k-zn^(-k))/(2*zi)+(zn^(k+1)-zn^(-k-1))/(2*zi))/2 , 1] : k in [0..n-1]];
PoPoly:=Edj cat Mil cat [P2![0,0,K!1]];
CONF:=OperLines(PoPoly,3)[1] cat [Scheme(P2,z)];


elif name eq "KLEIN" then
//Klein 
K<e>:=CyclotomicField(7);
P2<x,y,z>:=ProjectiveSpace(K,2);
EqL21:=[
    x + 1/3*(-e^4 - e^2 - e + 3)*y + 1/3*(-2*e^4 - 2*e^2 - 2*e)*z,
    x + 1/3*(2*e^4 + 2*e^2 + 2*e + 1)*y + 1/3*(-2*e^4 - 2*e^2 - 2*e + 2)*z,
    y + 1/7*(-3*e^4 - 3*e^2 - 3*e + 2)*z,
    x + (2*e^4 + 2*e^2 + 2*e + 1)*y,
    x + 1/3*(-e^4 - e^2 - e - 4)*y + 1/3*(-2*e^4 - 2*e^2 - 2*e - 2)*z,
    y + 1/7*(3*e^4 + 3*e^2 + 3*e + 5)*z,
    x + 1/3*(2*e^4 + 2*e^2 + 2*e + 1)*y + 1/3*(-2*e^4 - 2*e^2 - 2*e - 4)*z,
    x + (-2*e^4 - 2*e^2 - 2*e - 1)*y,
    x - 7/3*y + 4/3*z,
    x + 1/3*(-2*e^4 - 2*e^2 - 2*e - 1)*y + 1/3*(2*e^4 + 2*e^2 + 2*e + 4)*z,
    x,
    x + 1/3*(e^4 + e^2 + e - 3)*y + 1/3*(2*e^4 + 2*e^2 + 2*e)*z,
    x + 1/3*(e^4 + e^2 + e + 4)*y + 1/3*(2*e^4 + 2*e^2 + 2*e + 2)*z,
    x + 7/3*y - 4/3*z,
    x + 1/3*(-2*e^4 - 2*e^2 - 2*e - 1)*y + 1/3*(2*e^4 + 2*e^2 + 2*e - 2)*z,
    y + 1/7*(6*e^4 + 6*e^2 + 6*e - 4)*z,
    x + 1/3*(-2*e^4 - 2*e^2 - 2*e - 1)*y + 1/3*(-4*e^4 - 4*e^2 - 4*e + 4)*z,
    y + 1/7*(-6*e^4 - 6*e^2 - 6*e - 10)*z,
    x + 1/3*(-2*e^4 - 2*e^2 - 2*e - 1)*y + 1/3*(-4*e^4 - 4*e^2 - 4*e - 8)*z,
    x + 1/3*(2*e^4 + 2*e^2 + 2*e + 1)*y + 1/3*(4*e^4 + 4*e^2 + 4*e + 8)*z,
    x + 1/3*(2*e^4 + 2*e^2 + 2*e + 1)*y + 1/3*(4*e^4 + 4*e^2 + 4*e - 4)*z
];
CONF:=[Scheme(P2,q): q in EqL21];


elif name eq "GRUNBAUM214" then
//Grunbaum 21_4
K<ze>:=CyclotomicField(28);
P2<x,y,z>:=ProjectiveSpace(K,2);
z7:=ze^4;
zi:=ze^7;
Coor1:=[(z7^k+z7^(-k))/2: k in [0..6]];
Coor2:=[(z7^k-z7^(-k))/(2*zi): k in [0..6]];
Po7:=[P2![Coor1[k],Coor2[k],1] : k in [1..7]];
IND1:=[[1+Integers()!(Integers(7)!k),1+Integers()!(Integers(7)!(k+1))] : k in [0..6]];
IND2:=[[1+Integers()!(Integers(7)!k),1+Integers()!(Integers(7)!(k+2))] : k in [0..6]];
IND3:=[[1+Integers()!(Integers(7)!k),1+Integers()!(Integers(7)!(k+3))] : k in [0..6]];
IND1Bis:=[[1,2],[4,5],[7,1],[3,4],[6,7],[2,3],[5,6]];
L1:=LinearSystem(P2,1);   
E:=IND1Bis;
Lines2:=[LinearSystem(L1,[P2!Po7[k] : k in q]) : q in E];
LinesVert:=[Scheme(P2,Sections(q)[1]):q in Lines2]; 
PoVert:=[Points(LinesVert[q[1]] meet LinesVert[q[2]]) : q in IND1];
PoVert:=[SetToSequence(q) : q in PoVert];
PoVert:=&cat PoVert;
E:=[[1,4],[4,7],[7,3],[3,6],[6,2],[2,5],[5,1]];
Lines2b:=[LinearSystem(L1,[PoVert[k] : k in q]) : q in E];
LinesBlue:=[Scheme(P2,Sections(q)[1]):q in Lines2b]; 
E:=IND2;
Lines2b:=[LinearSystem(L1,[Po7[k] : k in q]) : q in E];
LinesRed:=[Scheme(P2,Sections(q)[1]):q in Lines2b]; 
CONF:=LinesVert cat LinesRed cat LinesBlue;


elif name eq "GRUNBAUM16" then
//Grunbaum 16 simplicial
K<s>:=QuadraticField(3);
P2<x,y,z>:=ProjectiveSpace(K,2);
Eq:=[x,x-z,x+z, y-s*(x+z), y-s*x, y+s*x, 
y-(-s*x+s*z), y-s*x-3*s*z, y+s*x-3*s*z, 
y-s*z, y, y+s/3*x-s*z, 
y+s/3*x-s/3*z, y-s/3*x-s/3*z, y-s/3*x-s*z, z];
CONF:=[Scheme(P2,q) : q in Eq];

elif name eq "WIMAN" then
//Wiman
K<e>:=CyclotomicField(15);
P2<x,y,z>:=ProjectiveSpace(K,2);
WIMAN:=[     x + 1/5*(8*e^7 - 6*e^6 - 2*e^5 + 6*e^4 - 2*e^3 + 4*e^2 - 2*e - 5)*y +          1/15*(-4*e^7 + 8*e^6 - 4*e^5 + 2*e^4 - 4*e^3 - 12*e^2 + 6*e)*z,     x + 1/5*(-3*e^7 + 4*e^6 + e^5 - 3*e^4 + 3*e^3 - e^2 + e + 3)*y + 1/15*(-e^7          + 8*e^6 - 3*e^5 + 4*e^4 + e^3 - 7*e^2 + 2*e + 1)*z,     x + (-2*e^7 + 2*e^6 - 2*e^2 + 1)*y,     x + 1/5*(-6*e^6 + 2*e^5 + 4*e^4 - 2*e^3 + 4*e^2 - 8*e - 1)*y + 1/15*(-12*e^6         + 4*e^5 + 8*e^4 - 4*e^3 + 8*e^2 - 16*e - 2)*z,     x + 1/5*(2*e^7 + 2*e^6 + 4*e^3 + 2*e^2 + 1)*y + 1/15*(14*e^7 - 16*e^6 +          10*e^4 - 2*e^3 + 14*e^2 - 10*e - 8)*z,     x + 1/5*(-2*e^7 + e^5 - 3*e^4 + e + 1)*y + 1/15*(11*e^7 - 10*e^6 - 3*e^5 +          4*e^4 - 5*e^3 + 5*e^2 + 2*e - 8)*z,     x,     x + 1/5*(-8*e^7 + 6*e^6 + 2*e^5 - 6*e^4 + 2*e^3 - 4*e^2 + 2*e + 5)*y +          1/15*(4*e^7 - 8*e^6 + 4*e^5 - 2*e^4 + 4*e^3 + 12*e^2 - 6*e)*z,     x + (2*e^7 - 2*e^6 + 2*e^2 - 1)*y,     x + 1/5*(6*e^6 - 2*e^5 - 4*e^4 + 2*e^3 - 4*e^2 + 8*e + 1)*y + 1/15*(12*e^6 -         4*e^5 - 8*e^4 + 4*e^3 - 8*e^2 + 16*e + 2)*z,     x + 1/5*(-2*e^7 - 2*e^6 - 4*e^3 - 2*e^2 - 1)*y + 1/15*(-14*e^7 + 16*e^6 -          10*e^4 + 2*e^3 - 14*e^2 + 10*e + 8)*z,     x + (-2*e^6 - 2*e^3 - 1)*y,     x + (2*e^6 + 2*e^3 + 1)*y,     y + 1/3*(e^7 + 3*e^5 - e^4 - e^3 + e^2 - e + 2)*z,     x + 1/5*(-4*e^7 - 6*e^6 + 4*e^5 - 2*e^4 - 2*e^3 + 4*e^2 - 6*e + 1)*y +          1/15*(2*e^7 + 8*e^6 - 2*e^5 + 6*e^4 + 6*e^3 - 2*e^2 - 2*e + 2)*z,     x + 1/5*(-4*e^7 + 6*e^6 + 2*e^3 - 4*e^2 + 3)*y + 1/15*(22*e^7 - 8*e^6 -          10*e^5 - 6*e^3 + 2*e^2 + 20*e - 14)*z,     x + 1/5*(4*e^7 - 6*e^6 - 2*e^3 + 4*e^2 - 3)*y + 1/15*(-2*e^7 + 28*e^6 -          10*e^5 + 6*e^3 - 22*e^2 + 20*e + 4)*z,     x + 1/5*(3*e^7 - 4*e^6 - e^5 + 3*e^4 - 3*e^3 + e^2 - e - 3)*y + 1/15*(e^7 -          8*e^6 + 3*e^5 - 4*e^4 - e^3 + 7*e^2 - 2*e - 1)*z,     x + 1/5*(4*e^7 + 6*e^6 - 4*e^5 + 2*e^4 + 2*e^3 - 4*e^2 + 6*e - 1)*y +          1/15*(-2*e^7 - 8*e^6 + 2*e^5 - 6*e^4 - 6*e^3 + 2*e^2 + 2*e - 2)*z,     x + 1/5*(4*e^7 - 6*e^6 - 2*e^3 + 4*e^2 - 3)*y + 1/15*(-22*e^7 + 8*e^6 +          10*e^5 + 6*e^3 - 2*e^2 - 20*e + 14)*z,     x + 1/5*(-4*e^7 + 6*e^6 + 2*e^3 - 4*e^2 + 3)*y + 1/15*(2*e^7 - 28*e^6 +          10*e^5 - 6*e^3 + 22*e^2 - 20*e - 4)*z,     x + 1/5*(2*e^7 + 2*e^6 + 4*e^3 + 2*e^2 + 1)*y + 1/15*(14*e^7 - 16*e^6 -          10*e^5 + 20*e^4 - 22*e^3 - 6*e^2 - 18)*z,     x + 1/5*(-2*e^7 - 2*e^6 - 4*e^3 - 2*e^2 - 1)*y + 1/15*(-14*e^7 + 16*e^6 +          10*e^5 - 20*e^4 + 22*e^3 + 6*e^2 + 18)*z,     x + 1/5*(e^7 + 2*e^6 - 2*e^5 + e^4 - e^3 - 3*e^2 + 3*e - 1)*y + 1/15*(-3*e^7         - 6*e^6 + e^5 + 2*e^4 - 7*e^3 - e^2 - 4*e - 2)*z,     x + 1/5*(2*e^7 + 2*e^6 + 4*e^3 + 2*e^2 + 1)*y + 1/15*(-26*e^7 + 4*e^6 +          10*e^5 - 20*e^4 - 2*e^3 - 6*e^2 + 12)*z,     x + 1/5*(-2*e^7 - 2*e^6 - 4*e^3 - 2*e^2 - 1)*y + 1/15*(26*e^7 - 4*e^6 -          10*e^5 + 20*e^4 + 2*e^3 + 6*e^2 - 12)*z,     y + 1/3*(-e^7 + 2*e^5 + e^4 + e^3 - e^2 + e + 2)*z,     x + 1/5*(-4*e^7 + 6*e^6 + 2*e^3 - 4*e^2 + 3)*y + 1/15*(12*e^7 + 12*e^6 -          10*e^5 + 10*e^4 + 4*e^3 - 8*e^2 + 10*e - 4)*z,     x + 1/5*(4*e^7 - 6*e^6 - 2*e^3 + 4*e^2 - 3)*y + 1/15*(-12*e^7 - 12*e^6 +          10*e^5 - 10*e^4 - 4*e^3 + 8*e^2 - 10*e + 4)*z,     x + 1/5*(-10*e^7 + 2*e^6 + 6*e^5 - 8*e^4 + 4*e^3 + 2*e^2 - 4*e + 7)*y +          1/15*(-20*e^7 + 4*e^6 + 12*e^5 - 16*e^4 + 8*e^3 + 4*e^2 - 8*e + 14)*z,     x + 1/5*(-4*e^7 + 2*e^5 - e^4 - 3*e + 2)*y + 1/15*(-3*e^7 - e^5 - 2*e^4 -          5*e^3 - 5*e^2 + 4*e - 1)*z,     x + 1/5*(10*e^7 - 2*e^6 - 6*e^5 + 8*e^4 - 4*e^3 - 2*e^2 + 4*e - 7)*y +          1/15*(20*e^7 - 4*e^6 - 12*e^5 + 16*e^4 - 8*e^3 - 4*e^2 + 8*e - 14)*z,     x + 1/5*(4*e^7 - 6*e^6 - 2*e^3 + 4*e^2 - 3)*y + 1/15*(18*e^7 - 12*e^6 -          10*e^5 + 10*e^4 - 14*e^3 - 2*e^2 + 10*e - 16)*z,     x + 1/5*(-4*e^7 + 6*e^6 + 2*e^3 - 4*e^2 + 3)*y + 1/15*(-18*e^7 + 12*e^6 +          10*e^5 - 10*e^4 + 14*e^3 + 2*e^2 - 10*e + 16)*z,     y + 1/3*(-2*e^7 - 2*e^5 - e^4 + 2*e^3 - 2*e^2 - e + 1)*z,     x + 1/5*(-2*e^7 + 2*e^6 + 2*e^5 - 6*e^4 + 4*e^3 + 2*e^2 + 2*e + 3)*y +          1/15*(-14*e^7 + 4*e^6 + 4*e^5 - 2*e^4 - 2*e^3 - 6*e^2 - 6*e + 6)*z,     x + 1/5*(-2*e^7 - 2*e^6 - 4*e^3 - 2*e^2 - 1)*y + 1/15*(-4*e^7 - 4*e^6 +          10*e^4 - 8*e^3 - 4*e^2 - 10*e - 2)*z,     x + 1/5*(2*e^7 + 2*e^6 + 4*e^3 + 2*e^2 + 1)*y + 1/15*(4*e^7 + 4*e^6 - 10*e^4         + 8*e^3 + 4*e^2 + 10*e + 2)*z,     x + 1/5*(2*e^7 - 2*e^6 - 2*e^5 + 6*e^4 - 4*e^3 - 2*e^2 - 2*e - 3)*y +          1/15*(14*e^7 - 4*e^6 - 4*e^5 + 2*e^4 + 2*e^3 + 6*e^2 + 6*e - 6)*z,     x + 1/5*(-e^7 - 2*e^6 + 2*e^5 - e^4 + e^3 + 3*e^2 - 3*e + 1)*y + 1/15*(3*e^7         + 6*e^6 - e^5 - 2*e^4 + 7*e^3 + e^2 + 4*e + 2)*z,     x + 1/5*(4*e^7 - 2*e^5 + e^4 + 3*e - 2)*y + 1/15*(3*e^7 + e^5 + 2*e^4 +          5*e^3 + 5*e^2 - 4*e + 1)*z,     y + 1/3*(2*e^7 - 3*e^5 + e^4 - 2*e^3 + 2*e^2 + e - 2)*z,     x + 1/5*(2*e^7 - e^5 + 3*e^4 - e - 1)*y + 1/15*(-11*e^7 + 10*e^6 + 3*e^5 -          4*e^4 + 5*e^3 - 5*e^2 - 2*e + 8)*z,     x + 1/5*(-6*e^7 + 2*e^6 + 4*e^5 - 2*e^4 + 4*e^3 + 2*e^2 - 6*e + 5)*y +          1/15*(8*e^7 - 16*e^6 - 2*e^5 + 6*e^4 - 12*e^3 + 4*e^2 - 2*e - 10)*z,     x + 1/5*(6*e^7 - 2*e^6 - 4*e^5 + 2*e^4 - 4*e^3 - 2*e^2 + 6*e - 5)*y +          1/15*(-8*e^7 + 16*e^6 + 2*e^5 - 6*e^4 + 12*e^3 - 4*e^2 + 2*e + 10)*z ];
CONF:=[Scheme(P2,q):q in WIMAN];

elif name eq "ICOS" then
_<W>:=PolynomialRing(Rationals());
K<a>:=NumberField(W^4 - 5*W^2 + 5);
P2<x,y,z>:=ProjectiveSpace(K,2);
CONF:=[
    1/2*(a^3 - 3*a)*x + 1/2*(-a^2 + 4)*y + z,
    1/2*(-a^3 + 3*a)*x + 1/2*(-a^2 + 4)*y + z,
    1/2*a*x + 1/2*(a^2 - 1)*y + z,
    (a^2 - 3)*y + z,
    -1/2*a*x + 1/2*(a^2 - 1)*y + z,
    x,
    -1/5*a^3*x - y,
    1/5*(-3*a^3 + 10*a)*x - y,
    1/5*a^3*x - y,
    1/5*(3*a^3 - 10*a)*x - y,
    1/2*(a^3 - 2*a)*x - 1/2*y + z,
    1/2*(-a^3 + 4*a)*x - 1/2*y + z,
    (-a^2 + 2)*y + z,
    1/2*(-a^3 + 2*a)*x - 1/2*y + z,
    1/2*(a^3 - 4*a)*x - 1/2*y + z
];
CONF:=[Scheme(P2,q): q in CONF];


elif name eq "N18BS" then
K<r5>:=QuadraticField(5);
P2<x,y,z>:=ProjectiveSpace(K,2);
CONF:=[
    x + (-r5 - 2)*y + (r5 + 2)*z,
    x + (r5 - 2)*y - z,
    x + 1/2*(r5 - 3)*y + 1/2*(-r5 + 1)*z,
    y + 1/2*(-r5 + 1)*z,
    x + 1/2*(r5 - 3)*z,
    x - y + (-r5 - 2)*z,
    x + 1/2*(-r5 - 1)*z,
    x + 1/2*(-r5 - 1)*y + 1/2*(r5 - 1)*z,
    x + (r5 + 2)*y - z,
    x + 1/2*(r5 + 1)*y + 1/2*(-r5 - 3)*z,
    x - y + (-r5 + 2)*z,
    x + 1/2*(-r5 + 1)*y,
    y + 1/2*(r5 - 1)*z,
    y + 1/2*(-r5 - 3)*z,
    x + 1/2*(r5 + 1)*z,
    x + 1/2*(-r5 - 3)*y,
    x + 1/2*(r5 - 1)*y,
    x + (-r5 + 2)*y + (r5 - 2)*z
];
CONF:=[Scheme(P2,q): q in CONF];

//configuration 18_4 de Bokowski Pilaud
elif name eq "N18BP" then
R<t>:=PolynomialRing(Rationals());
K<a>:=NumberField(t^3+t-1);
P2<x,y,z>:=ProjectiveSpace(K,2);
CONF:=[
    x,
    y,
    x + y,
    (a + 1)*x + y,
    z,
    x + y + z,
    1/3*(-a^2 + a + 1)*x + 1/9*(-5*a^2 - a + 2)*y + z,
    1/3*(a^2 - a + 2)*x + z,
    1/3*(-a^2 + a + 1)*x + 1/3*(-a^2 - 2*a + 1)*y + z,
    (-a + 1)*x + 1/3*(-a^2 - 2*a + 1)*y + z,
    (-a^2 + a)*x - a^2*y + z,
    -a^2*y + z,
    x + 1/3*(-a^2 - 2*a + 1)*y + z,
    1/3*(-a^2 + a + 1)*x - a^2*y + z,
    1/3*(-a^2 + a - 2)*y + z,
    1/3*(-2*a^2 - a - 1)*x + 1/3*(-2*a^2 - a - 1)*y + z,
    x + z,
    (-a^2 + 1)*x + (-a^2 - a + 1)*y + z
];
CONF:=[Scheme(P2,q): q in CONF];


elif name eq "PAPPUS" then
K:=Rationals();
P2<x,y,z>:=ProjectiveSpace(K,2);
CONF:=[
    x - 2/9*y + z,
    x - 2/17*y - 2*z,
    x - 28/123*y + 24/41*z,
    x - 1/3*y + 5/3*z,
    x - 4/17*y,
    y,
    x - 13/53*y + z,
    x + 5/18*y - 2*z,
    x - 6/53*y
];
CONF:=[Scheme(P2,q): q in CONF];



elif name eq "A15_132_1" then
R<w>:=PolynomialRing(Rationals()); 
K<rho> := NumberField(w^3-3*w-25);
NORMAL :=  [ [0, 0, 1], [0, 1, 1/9*rho^2 - 2/9*rho - 8/9], [1, -1, -1], [1, -1, 0], [1, 0, -1], [1, -1/9*rho^2 - 4/9*rho - 13/9, -1], [1, 1/9*rho^2 + 4/9*rho + 4/9, -1/9*rho^2 - 4/9*rho - 13/9], [1, 0, 1/9*rho^2 - 2/9*rho - 17/9], [1, -1/9*rho^2 - 4/9*rho - 13/9, 1/9*rho^2 + 1/9*rho - 2/9], [1, 1/9*rho^2 + 4/9*rho + 4/9, -1/3*rho - 5/3], [1, 1/9*rho^2 + 4/9*rho + 4/9, -1/3*rho - 2/3], [1, -1/9*rho^2 - 1/9*rho - 7/9, 1/9*rho^2 - 2/9*rho - 8/9], [0, 1, 1/9*rho^2 + 1/9*rho - 20/9], [1, 1/9*rho^2 + 4/9*rho + 4/9, -1/9*rho^2 - 7/9*rho - 19/9], [1, -1/9*rho^2 - 1/9*rho - 7/9, 1/9*rho^2 - 2/9*rho + 1/9]  ];
P2<x,y,z>:=ProjectiveSpace(K,2);
NORMAL:=[P2!q: q in NORMAL];
CONF:=DualConf(NORMAL);


elif name eq "A15_120" then
K<sq5>:=QuadraticField(5);
tau := (1+sq5)/2;
NORMAL := [ [2*tau + 1, tau + 1, tau], [2*tau + 2, tau + 2, tau + 1], [3*tau + 1, 2*tau + 1, tau + 1], [2*tau + 1, 2*tau, tau], [2*tau + 2, 2*tau + 1, tau + 1], [1, 1, 1], [tau + 1, tau + 1, tau], [2*tau, 2*tau, tau], [tau + 1, tau + 1, 1], [1, 1, 0], [0, 1, 0], [1, 0, 0], [tau + 1, 1, 1], [2*tau, tau, tau], [tau + 1, tau, tau]  ];
P2<x,y,z>:=ProjectiveSpace(K,2);
NORMAL:=[P2!q: q in NORMAL];
CONF:=DualConf(NORMAL);



end if;

return CONF,<K,P2,x,y,z>;

end function;






















